Performance Study of Partitioned Caches in Asymmetric Multi-Core Processors

The current workloads and applications are highly diversified, facing critical challenges such as the Power Wall and the Memory Wall Problem. Different strategies over the multiple levels of Caches have evolved to mitigate these problems. Also, to work with such diversified applications, the Asymmetric Multi-Core Processor (AMP) presents itself as a viable solution. In this paper, we study the performance of L2 and Last Level Cache for different cache partitions against various AMP configurations. In addition, this study investigates the optimal cache partitioning for a collection of Multi-threaded benchmarks from PARSEC and SPLASH2 benchmark suites under medium-sized inputs. We have studied the effect of block replacement strategies and their impact on the key metrics such as total on-chip power consumption and L2 \& LLC Miss rates. Our study presents an intermediate cache design for AMPs between the two extremities of fully shared and fully private L2 \& LLC level Cache, which helps achieve the desired power values and optimal cache miss penalties.

==> clean.sh <==
#!/bin/sh

rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc

cd A_title
rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc

cd ../B_toc
rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc

cd ../C_chap
rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc

cd ../D_appx
rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc

cd ../E_end
rm -rf *.acn *.aux *.bbl *.blg *.dvi *.glo *.glsdefs *.ist *.lof *.log *.lot *.nlg *.nlo *.nls *.out *.synctex.gz *.toc


==> eps_to_png.sh <==
#!/bin/bash
#
#  Discussion:
#
#    The "-density 300x300" switch makes fairly fine resolution images.
#    It can be removed if high resolution is not required.
#
#  Usage:
#
#    eps_to_png.sh file.eps
#
#    or
#
#    eps_to_png.sh *.eps
#
#    converts the files in the argument list from EPS to PNG format.
#    It is assumed that every input file is an EPS file with a
#    filename extension of ".eps".
#
#    The output files are PNG files, created by the ImageMagick "convert"
#    program, and have the extension ".png".
#
#  Licensing:
#
#    This code is distributed under the GNU LGPL license.
#
#  Modified:
#
#    05 October 2011
#
#  Author:
#
#    John Burkardt
#
n=0;

echo " ";
echo "Converting:"
echo " ";

for epsfile in "$@"; do

  pngfile=${epsfile%.eps}.png

  echo "$((++n)): $epsfile to $pngfile."

  convert -density 300x300 $epsfile $pngfile

done

echo " ";
echo "$((n)) files were converted from EPS to PNG format."

